A Constructive Approach to $q$-Gaussian Distributions: $\alpha$-Divergence as Rate Function and Generalized de Moivre-Laplace Theorem

The Large Deviation Principle (LDP) and the Central Limit Theorem (CLT) are central pillars of probability theory. While their formulations are established under the i.i.d. assumption, the probabilistic foundation for power-law distributions has primarily evolved through descriptive models or variational principles, rather than a constructive derivation comparable to the classical binomial process. This paper establishes a constructive probabilistic framework for power-law distributions, proceeding from the nonlinear differential equation $dy/dx = y^q$ without assuming a specific distribution a priori. We build the algebraic and combinatorial foundations, which lead to a generalized binomial distribution based on finite counting. We prove the LDP for this generalized binomial distribution in the regime $0 < q < 1$, demonstrating that the $\alpha$-divergence is identified as the rate function, and clarify the breakdown of this macroscopic scaling for heavier tails ($q > 1$). This result connects our constructive framework to the structures of information geometry. Furthermore, we prove a generalized de Moivre-Laplace theorem, showing that the generalized binomial distribution converges to a heavy-tailed limit distribution (the $q$-Gaussian distribution). We derive that the scaling law follows the order of $n^{q/2}$ as a consequence of the underlying nonlinearity. These analytical results are numerically verified for distinct values of $q \in (0, 2)$. This framework provides a constructive basis that unifies the shift-invariant exponential family and the rescaling-invariant power-law family.

==> anc/fig1_fig2.py <==
# -*- coding: utf-8 -*-
# Fig1_Fig2.py
# ==============================================================================
# Code Title: Numerical Simulation of the Generalized de Moivre-Laplace Theorem
# Associated Paper: "A Constructive Approach to $q$-Gaussian Distributions:
#                    \alpha-Divergence as Rate Function and Generalized de Moivre-Laplace Theorem"
# Author: Hiroki Suyari
# Affiliation: Graduate School of Informatics, Chiba University, Japan
# Date: 31 March 2026
#
# Description:
# This script reproduces the numerical simulations and figures presented in
# the associated paper. It calculates the rescaled q-binomial distribution
# and compares it with the continuous q-Gaussian limit curves across different
# regimes of the parameter q (e.g., heavy tail, compact support, divergent variance).
#
# Dependencies:
# - Python: 3.12.13
# - numpy: 2.0.2
# - matplotlib: 3.10.0
#
# License: MIT License (or replace with your preferred open-source license)
# ==============================================================================

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

# ==========================================
# 1. Fundamental Functions for q-Algebra
# ==========================================

def ln_q(x, q):
    """Computes the q-logarithm."""
    x = np.maximum(x, 1e-300) # Prevent division by zero
    if abs(q - 1.0) < 1e-5:
        return np.log(x)
    return (x**(1-q) - 1) / (1-q)

def exp_q(x, q):
    """Computes the q-exponential."""
    if abs(q - 1.0) < 1e-5:
        return np.exp(x)
    base = 1 + (1-q)*x
    return np.where(base > 0, base**(1/(1-q)), 0.0)

# ==========================================
# 2. Probability Distribution Calculation Function (Option B: Rescaled version)
# ==========================================

# -------------------------------------------------------------------------
# [Implementation Note on Normalization and Scaling]
# 1. Normalization: In accordance with the constructive approach of this paper,
# we avoid solving complex non-linear equations for the normalization constant
# C_q in the q-logarithm space. Instead, we compute the unnormalized weights,
# map them to the linear probability space, and apply standard normalization
# (\sum p_k = 1).
#
# 2. Theoretical Limit Curve: The exact analytical form of the peak probability
# P_n^* for finite n is highly complex. To purely verify the structural validity
# of the generalized CLT (i.e., the n^{q/2} scaling and the q-Gaussian profile),
# we scale the theoretical curve using the exact numerical peak np.max(probs).
# The overlap visually confirms the exactness of the scaling laws.
# -------------------------------------------------------------------------

def compute_q_binomial_correct(n, q, r=0.5):
    """
    Computes the generalized q-binomial distribution using the algebraic shift
    and standard linear normalization.
    """
    k = np.arange(n + 1)

    # Calculate q-factorial terms using cumulative sum of q-logarithms
    lnq_k = np.zeros(n + 1)
    lnq_k[1:] = ln_q(np.arange(1, n + 1), q)
    lnq_fact = np.cumsum(lnq_k)

    # Term 1: Combinatorial q-factorial part
    term1 = lnq_fact[n] - lnq_fact[k] - lnq_fact[n-k]

    # Term 2: Interaction part for successes
    term2_k = np.zeros(n + 1)
    mask1 = k > 0
    term2_k[mask1] = (k[mask1]**(2-q) * ln_q(r, 2-q)) / (2-q)

    # Term 3: Interaction part for failures
    term2_nk = np.zeros(n + 1)
    mask2 = (n - k) > 0
    term2_nk[mask2] = ((n - k[mask2])**(2-q) * ln_q(1-r, 2-q)) / (2-q)

    # Total unnormalized q-logarithmic weights
    U = term1 + term2_k + term2_nk

    # Algebraic shift by maximum value and linear normalization
    shifted_U = U - np.max(U)
    probs = exp_q(shifted_U, q)
    bq = probs / np.sum(probs)

    return k, bq

# ==========================================
# 3. Plotting Function
# ==========================================

def plot_layout(q_list, color, is_log, filename=None):
    """
    Generates and saves the plots comparing the discrete empirical
    distribution to the continuous q-Gaussian limit.
    """
    fig, axes = plt.subplots(len(q_list), 2, figsize=(12, 5 * len(q_list)))
    r = 0.5
    beta = 1.0 / (2 * r * (1 - r)) # Theoretical beta parameter
    n_values = [50000, 500000]

    if len(q_list) == 1:
        axes = [axes]

    for idx, q in enumerate(q_list):
        for col, n in enumerate(n_values):
            ax = axes[idx][col]
            k, bq = compute_q_binomial_correct(n, q, r)

            # Scaling factor x = (k - nr) / n^{q/2}
            sigma_q = n**(q/2)
            x = (k - n * r) / sigma_q

            # Filtering to speed up rendering
            min_prob = 1e-15 if is_log else 1e-7
            mask = bq > min_prob
            x_plot = x[mask]
            bq_plot = bq[mask]

            # --- Downsampling to reduce PDF file size ---
            # Subsample the data points to a maximum of approximately 2000
            # to prevent memory overflow during printing and rendering.
            step = max(1, len(x_plot) // 2000)
            x_plot = x_plot[::step]
            bq_plot = bq_plot[::step]
            # ------------------------------------------------------------

            # Plot empirical distribution
            ax.fill_between(x_plot, 0, bq_plot, color=color, alpha=0.7, label=f'n={n}')

            # Fix X-axis limits to clearly visualize the long tails and core
            if q == 1.5:
                x_min, x_max = -8.0, 8.0
            elif q == 0.5:
                x_min, x_max = -1.5, 1.5
            elif q == 1.8:
                x_min, x_max = -5.0, 5.0
            else:
                x_min, x_max = -5.0, 5.0

            ax.set_xlim(x_min, x_max)

            # Calculate and plot the theoretical limit curve
            x_line = np.linspace(x_min, x_max, 2000)
            y_theo = exp_q(-beta * x_line**2, q)
            y_theo = y_theo / np.max(y_theo) * np.max(bq)
            y_theo_plot = np.where(y_theo > min_prob, y_theo, np.nan)

            ax.plot(x_line, y_theo_plot, 'k--', linewidth=2.5, label='Limit $\mathcal{G}_q(x)$')

            # Graph decorations
            tail_type = "Heavy Tail" if q > 1 else "Compact Support"
            ax.set_title(f'q = {q} ({tail_type}), n = {n}', fontsize=12)
            ax.set_xlabel('Standardized x (scaled by $n^{q/2}$)', fontsize=11)
            ax.set_ylabel('Probability', fontsize=11)

            if is_log:
                ax.set_yscale('log')
                ax.set_ylim(bottom=1e-8)
            else:
                ax.set_ylim(bottom=0)

            ax.legend(fontsize=11)
            ax.grid(True, alpha=0.3, linestyle=':')

    plt.tight_layout()
    if filename:
        plt.savefig(filename, dpi=200, bbox_inches='tight')
    # plt.show()
    plt.close()

# ==========================================
# 4. Main Execution Block
# ==========================================
if __name__ == "__main__":

    print("Generating Fig 1 (Linear, q=1.5 and 0.5)...")
    plot_layout([1.5, 0.5], '#0044CC', is_log=False, filename='Fig1_q_clt_main_linear.pdf')

    print("Generating Fig 2 (Log, q=1.5 and 0.5)...")
    plot_layout([1.5, 0.5], '#0044CC', is_log=True, filename='Fig2_q_clt_main_log.pdf')

    print("Generating Fig 3 (Linear, Divergent Variance)...")
    plot_layout([1.8], 'limegreen', is_log=False, filename='Fig3_q_clt_divergent_linear.pdf')

    print("Generating Fig 4 (Log, Divergent Variance)...")
    plot_layout([1.8], 'limegreen', is_log=True, filename='Fig4_q_clt_divergent_log.pdf')
    
    print("All figures have been successfully generated and saved as PDF files.")
